La Silla-QUEST RR Lyrae Survey III: The Shape of the Outer Virgo Overdensity

Using the La Silla-QUEST and Gaia surveys, we identify 256 RR Lyrae stars (RRLS) in the Outer Virgo Overdensity (OVOD). These show that the OVOD has a signifcantly larger and more complex shape than previously recognized. The OVOD lies at an average distance of $\sim 85$ kpc, has a long dimension of $\sim 57^\circ$ ($\sim 85$ kpc), and a width that varies from $\sim 10^\circ $ ($\sim 15$ kpc) to $\sim 35^\circ $ ($\sim 50$ kpc) in a prominent bulge. Because it bends by $\sim 35^\circ$ from a great circle, it does not appear to be a stellar stream. The type ab RRLS (RRab) span a large range in period, with a mean of $0.59$ days, and only $19\pm 3 \%$ lie near the locus of Oosterhoff II variables in the Bailey diagram. The overall large number of RRLS along with a mean RRab metallicity ([Fe/H]) of -1.60 and $1 \sigma$ dispersion of 0.32, as inferred from the RRab periods, suggest that the OVOD progenitor was a large dwarf galaxy. The hypothesis that the OVOD may be a shell produced by the Gaia-Sausage-Enceladus merger \citep{chandra2023} is supported by the $\sim 70^\circ$ angle that the southern extension of the OVOD makes with the orbits of red giants in its central part. The complex shape of the overall RRLS distribution, including a small north-south distance gradient, may also indicate, however, that we are seeing a blended, composite structure projected on the sky.

==> anc/Table1.dat <==
Title: La Silla-QUEST RR Lyrae Survey III: the shape of the Outer Virgo Overdensity
Authors: R. Zinn, P.S. Coppi, C. Baltay, D. Rabinowitz, E.P. Bellinger, K. Bettwy
Table: Properties of Individual OVOD RR Lyrae Stars
================================================================================
Byte-by-byte Description of file: datafile1.txt
--------------------------------------------------------------------------------
   Bytes Format Units Label       Explanations
--------------------------------------------------------------------------------
   1- 21 A21    ---     VariableID  LSQ Variability Survey Catalog ID.
  23- 31 A9     deg     RA          Right ascension of the star.
  33- 41 A9     deg     Dec         Declination of the star.
  43- 46 A4     ---     Type        Type of the RR Lyrae star (RRab = type ab, RRc = type c)
  48- 54 A7     d       Period      Pulsation period of the star.
  56- 64 A9     mag     DeltaV      V amplitude of the stellar pulsation.
  66- 76 A11    d       HJD0        Heliocentric Julian day (HJD) of the RR Lyrae lightcurve peak.
  78- 83 A6     mag     <V>         Intensity-averaged V magnitude of the star.
  85- 88 A4     mag     Av          Estimated V band extinction to the star (from Schlafly & Finkbeiner 2011).
  90- 93 A4     ---     Nfit        Number of lightcurve points used to determine the star's variability parameters and pulsation type.
  95-102 A8     kpc     Dsun        The distance of star from the Sun.
 104-108 A5     ---     Survey      The variability survey used for lightcurve data (LSQ=LSQ only, G+LSQ=Gaia DR3 + LSQ, if available).
--------------------------------------------------------------------------------
--------------------------------------------------------------------------------
VariableID              RA        Dec     Type Period  DeltaV    HJD0        <V>     Av  Nfit Dsun     Survey   
LSQ123129.67+132456.2 187.87364 13.41562  RRab 0.54610 0.98      56785.99495 20.18  0.07 93   80.7     LSQ   
LSQ123256.37+144143.9 188.23486 14.69554  RRab 0.56958 0.78      56725.27423 20.39  0.10 70   88.4     LSQ   
LSQ123426.04+104026.9 188.60849 10.67415  RRab 0.65797 0.82      55267.27611 20.44  0.08 109  94.5     LSQ   
LSQ123811.69+110208.9 189.54872 11.03580  RRab 0.63384 0.46      56778.02524 20.35  0.06 65   90.8     LSQ   
LSQ123855.41+075409.7 189.73087 7.90269   RRab 0.46390 1.45      55642.16948 20.32  0.08 119  82.8     LSQ   
LSQ123901.02+152247.8 189.75426 15.37996  RRab 0.59833 0.78      56785.94902 20.35  0.11 116  87.5     LSQ   
LSQ123942.96+112526.3 189.92898 11.42396  RRab 0.56532 0.88      57203.27708 20.38  0.10 44   88.2     G+LSQ 
LSQ124028.36+124439.4 190.11816 12.74429  RRab 0.58802 0.65      56747.18433 20.52  0.11 96   94.3     LSQ   
LSQ124225.96+055742.0 190.60818 5.96166   RRab 0.61166 0.78      55297.08986 20.51  0.06 65   96.5     LSQ   
LSQ124319.22+142730.5 190.83008 14.45848  RRab 0.58739 0.88      57100.18439 20.26  0.08 62   84.9     LSQ   
LSQ124340.19+030707.4 190.91746 3.11871   RRc  0.32054 0.37      55293.12371 20.24  0.09 77   83.5     LSQ   
LSQ124522.56+014640.2 191.34398 1.77784   RRab 0.59371 0.79      55272.34048 20.24  0.06 151  84.9     LSQ   
LSQ124555.57+055802.3 191.48153 5.96730   RRab 0.61021 0.47      55297.15707 20.22  0.07 83   84.5     LSQ   
LSQ124617.88+121627.5 191.57451 12.27431  RRab 0.62439 0.46      57100.18752 20.18  0.07 65   83.0     LSQ   
LSQ124830.75+052949.0 192.12811 5.49694   RRab 0.48680 1.24      55280.24045 20.36  0.08 123  85.2     LSQ   
LSQ124917.24+041044.2 192.32184 4.17895   RRab 0.41900 0.33      57241.92427 20.43  0.10 154  90.5     G+LSQ 
LSQ125326.74+145832.2 193.36144 14.97560  RRc  0.32084 0.35      56774.09518 20.31  0.06 71   87.7     LSQ   
LSQ125354.59+064342.0 193.47744 6.72834   RRab 0.56948 0.88      57156.07580 20.10  0.09 121  78.0     LSQ   
LSQ125515.96+114636.4 193.81651 11.77679  RRab 0.61998 0.53      56747.18557 20.34  0.08 75   89.1     LSQ   
LSQ125542.50+134433.7 193.92708 13.74267  RRab 0.64475 0.31      56884.08905 20.40  0.10 49   89.0     G+LSQ 
LSQ130125.84+095437.6 195.35763 9.91043   RRab 0.63929 0.26      57254.02128 20.17  0.06 45   81.7     G+LSQ 
LSQ130307.73+120045.4 195.78219 12.01262  RRc  0.35976 0.41      55642.22490 20.50  0.10 86   95.7     LSQ   
LSQ130434.27+113622.5 196.14279 11.60626  RRab 0.56730 0.96      57102.18121 20.32  0.08 80   86.7     LSQ   
LSQ130518.00+054302.8 196.32502 5.71745   RRab 0.61172 0.54      56436.01687 20.12  0.09 133  79.8     LSQ   
LSQ130521.87+104517.4 196.34111 10.75482  RRab 0.61410 0.72      57446.26668 20.32  0.07 157  88.5     LSQ   
LSQ130522.51+031359.2 196.34381 3.23311   RRc  0.35261 0.47      57580.03309 20.38  0.07 22   89.8     G+LSQ 
LSQ130525.66+075136.0 196.35693 7.85999   RRc  0.31096 0.30      55280.27590 20.11  0.10 138  78.3     LSQ   
LSQ130937.38+055142.9 197.40575 5.86191   RRc  0.35407 0.38      55298.19307 20.35  0.09 112  89.6     LSQ   
LSQ131036.27-081220.8 197.65112 -8.20579  RRab 0.52241 1.09      56759.19523 20.23  0.12 147  80.0     LSQ   
LSQ131059.72+000601.3 197.74884 0.10035   RRab 0.59523 0.51      55296.20480 20.23  0.14 83   81.7     LSQ   
LSQ131149.57-085947.4 197.95655 -8.99651  RRab 0.28019 0.36      55287.16082 20.50  0.11 58   93.0     G+LSQ 
LSQ131300.96-051815.1 198.25402 -5.30419  RRab 0.62269 0.96      55288.11351 20.08  0.11 188  78.0     LSQ   
LSQ131523.08-090310.5 198.84616 -9.05293  RRab 0.74566 0.67      57163.16958 20.27  0.12 130  88.4     LSQ   
LSQ131543.75-005002.1 198.93230 -0.83390  RRab 0.65144 0.37      55691.93636 20.45  0.07 130  95.0     LSQ   
LSQ131549.09+022704.0 198.95452 2.45112   RRab 0.59802 0.90      55290.10065 20.29  0.06 125  86.9     LSQ   
LSQ131553.17+045712.1 198.97154 4.95335   RRab 0.62574 0.57      55693.18438 20.31  0.09 120  87.6     LSQ   
LSQ131606.44+014718.1 199.02684 1.78836   RRc  0.26903 0.47      55644.17925 20.14  0.09 121  77.9     LSQ   
LSQ131636.82-083349.8 199.15340 -8.56383  RRab 0.61229 0.76      57056.36806 20.01  0.10 151  75.5     LSQ   
LSQ131639.51-003324.8 199.16461 -0.55688  RRab 0.54609 0.96      55260.22598 20.21  0.06 121  82.2     LSQ   
LSQ131655.17-110318.7 199.22988 -11.05521 RRab 0.59223 0.81      57038.30355 20.54  0.10 103  95.8     LSQ   
LSQ131716.00-144001.2 199.31666 -14.66701 RRc  0.31796 0.52      56372.33514 20.41  0.22 156  85.2     LSQ   
LSQ131755.54+030417.1 199.48144 3.07143   RRab 0.62639 0.66      55638.18226 20.34  0.09 129  88.9     LSQ   
LSQ131930.78-094344.5 199.87825 -9.72901  RRab 0.62110 0.57      56729.22965 20.26  0.10 123  85.1     LSQ   
LSQ131941.16-035213.6 199.92151 -3.87045  RRc  0.37794 0.47      57160.07298 20.57  0.10 182  99.7     LSQ   
LSQ131955.43-032706.6 199.98095 -3.45185  RRab 0.63901 0.23      55275.33497 20.48  0.10 73   94.9     LSQ   
LSQ132123.33+040908.4 200.34722 4.15234   RRab 0.61794 0.57      55266.30899 20.36  0.07 97   90.2     LSQ   
LSQ132132.02+010044.1 200.38341 1.01226   RRc  0.36866 0.38      57434.26464 20.37  0.08 153  91.7     LSQ   
LSQ132224.63-010823.4 200.60262 -1.13984  RRc  0.34167 0.44      56369.24388 20.07  0.09 89   78.3     LSQ   
LSQ132250.60+060452.0 200.71082 6.08111   RRab 0.54114 0.70      55283.26993 20.56  0.10 68   94.9     LSQ   
LSQ132314.66-011155.7 200.81107 -1.19881  RRc  0.33472 0.42      57627.98907 20.33  0.09 39   86.6     G+LSQ 
LSQ132317.18-051133.7 200.82159 -5.19270  RRab 0.50219 1.27      56034.16185 20.28  0.10 154  81.6     LSQ   
LSQ132318.05-040730.4 200.82522 -4.12510  RRab 0.61742 0.84      57450.33379 20.45  0.14 162  90.9     LSQ   
LSQ132327.85-044449.8 200.86604 -4.74717  RRab 0.58315 0.78      57428.26425 20.28  0.11 100  84.3     LSQ   
LSQ132341.48-185254.3 200.92282 -18.88174 RRab 0.59411 0.70      57431.36441 20.16  0.24 214  75.1     LSQ   
LSQ132352.78-053243.2 200.96992 -5.54534  RRab 0.61380 0.89      55295.25589 20.40  0.11 189  90.1     LSQ   
LSQ132402.90+045053.6 201.01209 4.84822   RRab 0.62091 1.03      56759.18670 20.31  0.08 122  87.7     LSQ   
LSQ132445.78-093440.1 201.19074 -9.57782  RRab 0.49647 1.43      55297.18708 20.66  0.11 38   97.0     LSQ   
LSQ132452.97-045341.3 201.22069 -4.89480  RRc  0.38916 0.35      55268.36155 20.01  0.09 220  77.5     LSQ   
LSQ132518.93-042725.6 201.32888 -4.45712  RRc  0.36010 0.42      57036.34861 20.18  0.10 197  82.4     LSQ   
LSQ132545.25-205819.4 201.43854 -20.97206 RRc  0.35420 0.36      57113.28606 20.48  0.23 484  89.0     LSQ   
LSQ132554.04-010224.0 201.47518 -1.04001  RRc  0.36368 0.39      56050.13844 20.31  0.08 179  89.0     LSQ   
LSQ132616.72-061248.2 201.56965 -6.21338  RRc  0.35593 0.39      56765.26847 20.36  0.14 266  87.8     LSQ   
LSQ132622.71-240752.7 201.59462 -24.13131 RRab 0.60225 0.45      57031.33014 20.22  0.23 38   77.0     G+LSQ 
LSQ132637.71-150348.7 201.65713 -15.06354 RRab 0.59002 0.62      57111.19414 20.32  0.19 45   82.6     G+LSQ 
LSQ132700.14-261437.8 201.75058 -26.24383 RRab 0.64230 0.85      57059.22172 20.04  0.16 280  75.1     LSQ   
LSQ132704.22+013547.7 201.76760 1.59659   RRab 0.52842 0.75      57432.24669 20.49  0.07 144  92.2     LSQ   
LSQ132713.07-313421.4 201.80445 -31.57263 RRab 0.54570 0.92      57021.68904 20.27  0.15 41   82.2     G+LSQ 
LSQ132727.09-031529.8 201.86287 -3.25827  RRab 0.63105 0.53      55283.25952 20.41  0.11 77   91.0     LSQ   
LSQ132730.80-174338.3 201.87831 -17.72729 RRab 0.62862 0.85      56491.09388 20.15  0.26 257  75.3     LSQ   
LSQ132750.72-171643.1 201.96135 -17.27863 RRab 0.56273 0.68      56752.21629 20.47  0.26 263  85.2     LSQ   
LSQ132808.02-045408.3 202.03343 -4.90231  RRab 0.54371 1.12      56804.09773 20.31  0.08 179  85.0     LSQ   
LSQ132933.24-065613.4 202.38851 -6.93706  RRab 0.63629 0.72      57430.30192 20.19  0.08 220  83.6     LSQ   
LSQ132936.63-100704.2 202.40264 -10.11783 RRab 0.54486 0.82      56083.06513 20.32  0.12 77   84.1     LSQ   
LSQ133001.87-162905.1 202.50780 -16.48474 RRc  0.35889 0.39      57123.16183 20.50  0.22 187  90.6     LSQ   
LSQ133023.00-233046.4 202.59582 -23.51288 RRab 0.67108 0.75      55649.10953 20.32  0.24 360  83.7     LSQ   
LSQ133029.93-023343.7 202.62470 -2.56215  RRab 0.67572 0.59      57440.21579 20.41  0.10 219  92.9     LSQ   
LSQ133054.27+020515.1 202.72612 2.08752   RRc  0.36022 0.42      56366.23963 20.28  0.07 103  87.6     LSQ   
LSQ133143.29-184050.2 202.93036 -18.68060 RRab 0.58822 0.54      57435.24030 20.67  0.27 129  94.0     LSQ   
LSQ133201.01-162948.1 203.00421 -16.49669 RRab 0.57140 1.13      56750.22838 20.39  0.21 265  84.4     LSQ   
LSQ133220.67+013029.0 203.08612 1.50806   RRab 0.56750 1.07      56016.20478 20.26  0.07 129  84.2     LSQ   
LSQ133228.75-020816.7 203.11981 -2.13798  RRab 0.59489 0.68      56038.24822 20.35  0.12 150  87.1     LSQ   
LSQ133249.27-104749.1 203.20528 -10.79698 RRc  0.38968 0.40      56393.26000 20.13  0.13 173  80.7     LSQ   
LSQ133306.73-311603.9 203.27803 -31.26775 RRc  0.36882 0.39      56766.21411 20.16  0.16 307  80.1     LSQ   
LSQ133309.24-210915.4 203.28850 -21.15429 RRab 0.65107 0.34      56412.12272 20.61  0.19 241  96.6     LSQ   
LSQ133314.24-090823.8 203.30934 -9.13994  RRab 0.62522 0.68      55296.30286 20.31  0.12 60   86.6     LSQ   
LSQ133314.55-053801.6 203.31064 -5.63378  RRab 0.62258 1.06      55276.35975 20.25  0.07 77   86.0     LSQ   
LSQ133326.97+005556.1 203.36237 0.93225   RRab 0.47635 0.68      55289.19463 20.35  0.07 67   84.4     LSQ   
LSQ133335.16-052603.6 203.39651 -5.43434  RRab 0.62398 0.99      56414.14266 20.45  0.07 207  93.9     LSQ   
LSQ133336.01-315846.4 203.40003 -31.97956 RRc  0.35987 0.45      57400.26885 20.08  0.15 205  76.9     LSQ   
LSQ133346.10+001138.4 203.44207 0.19401   RRc  0.30957 0.66      57446.26669 20.06  0.08 71   77.1     LSQ   
LSQ133416.15-034311.3 203.56730 -3.71980  RRab 0.51681 0.83      57436.21917 20.40  0.10 203  87.1     LSQ   
LSQ133419.84-020513.9 203.58268 -2.08720  RRab 0.55747 0.73      56759.21052 20.42  0.14 159  87.7     LSQ   
LSQ133449.35-041307.5 203.70564 -4.21874  RRab 0.61063 0.52      56809.99493 20.44  0.09 134  92.5     LSQ   
LSQ133457.00-081849.9 203.73749 -8.31386  RRab 0.59258 0.65      55297.27383 20.20  0.10 22   81.8     LSQ   
LSQ133458.22+054149.2 203.74258 5.69701   RRab 0.55356 0.93      57130.15408 20.22  0.09 131  81.7     LSQ   
LSQ133515.47-281945.4 203.81447 -28.32928 RRc  0.31557 0.35      57039.32416 20.15  0.18 94   76.6     LSQ   
LSQ133517.83-114705.4 203.82428 -11.78483 RRab 0.56935 0.60      56388.32633 20.44  0.16 181  88.2     G+LSQ 
LSQ133520.41-074256.7 203.83505 -7.71575  RRc  0.31921 0.32      56719.28782 20.20  0.09 172  82.3     LSQ   
LSQ133520.64-041946.6 203.83599 -4.32962  RRab 0.51802 1.18      55264.39236 20.29  0.08 62   83.4     LSQ   
LSQ133523.86-032345.2 203.84942 -3.39588  RRab 0.59012 0.83      57158.14022 20.20  0.10 195  81.7     LSQ   
LSQ133549.73-081111.7 203.95721 -8.18658  RRab 0.59658 0.76      56384.30574 20.27  0.09 125  85.2     LSQ   
LSQ133601.11-141932.1 204.00464 -14.32559 RRab 0.47575 1.13      56384.31642 20.42  0.17 137  83.1     LSQ   
LSQ133606.68-181137.0 204.02785 -18.19360 RRab 0.62232 0.80      56716.27211 20.42  0.22 171  86.6     LSQ   
LSQ133625.64-034914.7 204.10682 -3.82076  RRab 0.62887 0.52      55647.27704 20.39  0.09 208  90.8     LSQ   
LSQ133703.17-345256.5 204.26320 -34.88235 RRab 0.63169 0.41      57731.54092 20.40  0.16 42   87.0     G+LSQ 
LSQ133706.22+000024.4 204.27593 0.00677   RRc  0.34981 0.38      57162.06995 20.28  0.07 77   87.4     LSQ   
LSQ133713.74+013056.3 204.30723 1.51564   RRab 0.50682 1.25      55275.32278 20.25  0.07 174  82.2     LSQ   
LSQ133716.23-222224.6 204.31761 -22.37349 RRab 0.62803 1.00      57427.33582 20.19  0.28 330  76.1     LSQ   
LSQ133745.98-132242.7 204.44156 -13.37852 RRab 0.60139 1.01      57399.32124 20.32  0.23 198  82.0     LSQ   
LSQ133747.28-031159.4 204.44702 -3.19983  RRc  0.36380 0.42      57404.27656 20.45  0.10 197  93.9     LSQ   
LSQ133802.89-071613.0 204.51204 -7.27029  RRab 0.69339 0.48      55653.38367 20.23  0.08 231  86.6     LSQ   
LSQ133820.55-044806.6 204.58561 -4.80184  RRab 0.49711 1.07      56007.27394 20.35  0.08 42   85.1     LSQ   
LSQ133841.86-254238.3 204.67442 -25.71063 RRab 0.59243 0.56      57402.25765 20.21  0.19 208  78.9     LSQ   
LSQ133848.78-300754.4 204.70325 -30.13177 RRab 0.48556 1.32      57427.32553 20.23  0.13 220  78.5     LSQ   
LSQ133924.44-095648.3 204.85185 -9.94676  RRc  0.32700 0.30      55967.41801 20.31  0.20 122  82.5     LSQ   
LSQ133928.94-100458.4 204.87058 -10.08288 RRc  0.35611 0.48      56412.15259 20.21  0.17 184  80.9     LSQ   
LSQ133931.28-010122.8 204.88033 -1.02299  RRab 0.52690 1.28      56021.24708 20.10  0.07 94   77.0     LSQ   
LSQ134000.84-233121.9 205.00348 -23.52275 RRab 0.63811 0.51      57115.31152 20.31  0.21 262  83.2     LSQ   
LSQ134002.27-033715.1 205.00948 -3.62087  RRc  0.36848 0.37      57048.34304 20.19  0.10 162  83.1     LSQ   
LSQ134003.82-155558.6 205.01594 -15.93295 RRab 0.63066 0.53      57076.27984 20.49  0.23 77   89.6     LSQ   
LSQ134011.93-064943.6 205.04972 -6.82879  RRab 0.62724 0.89      56417.05760 20.35  0.10 139  88.9     LSQ   
LSQ134014.62-014315.2 205.06091 -1.72090  RRab 0.51001 1.17      55984.34972 20.45  0.08 89   89.2     LSQ   
LSQ134034.60-122412.2 205.14419 -12.40338 RRc  0.36620 0.45      56730.21987 20.41  0.22 136  87.2     LSQ   
LSQ134035.79+002810.1 205.14912 0.46946   RRab 0.59464 0.64      56808.14878 20.35  0.08 59   88.5     LSQ   
LSQ134140.59-045614.7 205.41912 -4.93740  RRab 0.52300 1.09      55311.13082 20.37  0.08 31   86.8     LSQ   
LSQ134151.67-240241.0 205.46531 -24.04472 RRc  0.38810 0.30      57092.18145 20.15  0.17 307  80.0     LSQ   
LSQ134154.70-211750.2 205.47793 -21.29727 RRab 0.51613 1.16      56441.07614 20.45  0.26 249  82.6     LSQ   
LSQ134209.90-042806.1 205.54125 -4.46836  RRab 0.55956 0.96      55974.35747 20.37  0.08 142  88.0     LSQ   
LSQ134211.75-142951.7 205.54897 -14.49769 RRab 0.59698 0.67      57137.14432 20.37  0.18 194  85.2     LSQ   
LSQ134222.95-302136.4 205.59562 -30.36011 RRab 0.55829 0.90      56742.28482 20.33  0.16 264  83.4     LSQ   
LSQ134227.60+001014.6 205.61501 0.17073   RRc  0.30939 0.38      55296.29472 20.20  0.08 77   82.2     LSQ   
LSQ134228.26-082033.1 205.61775 -8.34253  RRab 0.56383 0.85      57813.80620 20.27  0.13 50   82.8     G+LSQ 
LSQ134230.93-065730.8 205.62886 -6.95857  RRab 0.50784 1.04      55647.34991 20.26  0.11 83   81.0     LSQ   
LSQ134247.80-155700.9 205.69918 -15.95026 RRc  0.30000 0.45      57083.22602 20.28  0.27 172  78.0     LSQ   
LSQ134248.17-051358.8 205.70071 -5.23299  RRab 0.59382 1.05      56402.18588 20.26  0.08 157  85.1     LSQ   
LSQ134257.20-065906.8 205.73835 -6.98522  RRab 0.60943 1.13      57424.25621 20.24  0.12 105  83.3     LSQ   
LSQ134335.38-010308.2 205.89744 -1.05229  RRab 0.59937 0.66      55260.28297 20.61  0.08 110  100.0    LSQ   
LSQ134350.81-080416.2 205.96172 -8.07117  RRab 0.62887 0.68      57048.23916 20.60  0.13 172  98.3     LSQ   
LSQ134354.62-130805.6 205.97757 -13.13490 RRc  0.38810 0.32      56041.21346 20.15  0.19 139  79.2     LSQ   
LSQ134403.21-064619.7 206.01336 -6.77215  RRc  0.33539 0.55      55284.25147 20.38  0.09 147  90.2     LSQ   
LSQ134412.77-314615.7 206.05320 -31.77103 RRc  0.34916 0.47      57117.16157 20.19  0.14 189  81.2     LSQ   
LSQ134424.21-114050.0 206.10087 -11.68056 RRab 0.64615 0.68      57052.25127 20.33  0.16 177  86.4     LSQ   
LSQ134424.89-072109.4 206.10370 -7.35260  RRab 0.60068 0.70      55672.03600 20.48  0.11 229  93.2     LSQ   
LSQ134426.15-055535.5 206.10894 -5.92652  RRab 0.52592 1.14      57054.31028 20.41  0.07 199  88.8     LSQ   
LSQ134432.09-134151.7 206.13370 -13.69769 RRab 0.56977 0.82      57155.03844 20.36  0.19 166  83.8     LSQ   
LSQ134434.60-335214.4 206.14419 -33.87068 RRab 0.64888 0.53      57445.15053 20.13  0.14 187  79.4     LSQ   
LSQ134511.64-312533.1 206.29851 -31.42586 RRab 0.55060 0.84      57425.36685 20.31  0.14 277  83.3     LSQ   
LSQ134520.33-115337.1 206.33473 -11.89364 RRab 0.57755 0.85      56688.28603 20.12  0.17 271  76.0     LSQ   
LSQ134534.91-161036.8 206.39545 -16.17689 RRab 0.52209 0.60      57079.33792 20.52  0.27 151  85.3     LSQ   
LSQ134601.79-170952.5 206.50746 -17.16458 RRab 0.70362 0.65      57065.26094 20.13  0.27 182  76.2     LSQ   
LSQ134615.95-104745.5 206.56647 -10.79597 RRab 0.56257 0.85      57046.25648 20.27  0.17 117  80.8     LSQ   
LSQ134622.96-124852.1 206.59567 -12.81448 RRab 0.47345 1.31      57141.22942 20.32  0.22 220  77.6     LSQ   
LSQ134623.34-235937.1 206.59726 -23.99363 RRab 0.57886 0.69      56722.30954 20.37  0.22 236  83.2     LSQ   
LSQ134637.74-222117.3 206.65725 -22.35481 RRab 0.52451 1.15      57065.28840 20.27  0.18 302  79.2     LSQ   
LSQ134649.84-285315.1 206.70766 -28.88753 RRc  0.31694 0.47      56698.17384 20.32  0.16 245  84.0     LSQ   
LSQ134719.75-073649.1 206.83229 -7.61364  RRab 0.56986 0.80      56085.02123 20.35  0.11 202  86.5     LSQ   
LSQ134731.72-150033.3 206.88218 -15.00924 RRc  0.35679 0.36      55722.02515 20.46  0.21 189  89.2     LSQ   
LSQ134732.43-041134.6 206.88511 -4.19295  RRab 0.53217 1.08      56784.21080 20.16  0.09 126  78.8     LSQ   
LSQ134733.96-071958.7 206.89152 -7.33298  RRab 0.70164 0.48      55316.16091 20.28  0.10 146  88.3     LSQ   
LSQ134758.68-195906.2 206.99450 -19.98505 RRab 0.48460 1.00      56785.16740 20.40  0.23 206  80.7     LSQ   
LSQ134801.40-162227.9 207.00583 -16.37442 RRab 0.58795 0.72      55656.28396 20.48  0.25 135  87.0     LSQ   
LSQ134815.30-060308.8 207.06373 -6.05244  RRab 0.55821 0.93      55989.33217 20.26  0.06 143  84.4     LSQ   
LSQ134819.24-071858.2 207.08015 -7.31617  RRab 0.54736 0.88      56006.28405 20.24  0.10 74   81.8     LSQ   
LSQ134825.79-084404.6 207.10747 -8.73461  RRab 0.48397 0.94      56786.14026 20.28  0.14 156  79.7     LSQ   
LSQ134830.76-121212.3 207.12816 -12.20341 RRab 0.50490 0.47      55653.25735 20.63  0.28 138  88.6     LSQ   
LSQ134843.49-154556.9 207.18123 -15.76580 RRab 0.56469 1.01      56756.31238 20.56  0.26 174  89.0     LSQ   
LSQ134909.19-080508.2 207.28830 -8.08562  RRc  0.34277 0.42      56382.34172 20.32  0.12 220  86.8     LSQ   
LSQ134932.37-084241.9 207.38489 -8.71164  RRc  0.35428 0.46      56751.22499 20.31  0.12 165  86.7     LSQ   
LSQ134944.20-081021.2 207.43418 -8.17254  RRab 0.54460 0.77      56093.03823 20.27  0.11 157  82.4     LSQ   
LSQ134949.23-032719.4 207.45513 -3.45539  RRc  0.28498 0.28      57134.20347 20.57  0.12 161  94.3     LSQ   
LSQ134953.26-223924.4 207.47190 -22.65677 RRab 0.56573 0.85      57076.18422 20.37  0.22 322  82.9     LSQ   
LSQ134958.19-272418.7 207.49248 -27.40520 RRc  0.35407 0.46      57092.16205 20.26  0.17 212  82.8     LSQ   
LSQ135001.51-025332.3 207.50628 -2.89230  RRab 0.52421 1.17      56015.25566 20.39  0.15 109  85.0     LSQ   
LSQ135010.90-180347.2 207.54540 -18.06311 RRab 0.60176 0.47      57069.68677 20.29  0.21 22   80.3     G+LSQ 
LSQ135014.83-334731.6 207.56179 -33.79212 RRab 0.60118 0.76      55662.06899 20.12  0.18 46   75.5     G+LSQ 
LSQ135016.56-093107.1 207.56900 -9.51864  RRab 0.66531 0.78      55729.05307 20.18  0.14 126  81.7     LSQ   
LSQ135031.48-084124.0 207.63115 -8.69000  RRab 0.60467 0.59      57050.32741 20.32  0.10 145  86.9     LSQ   
LSQ135039.15-293736.9 207.66311 -29.62692 RRab 0.50285 0.75      56803.08113 20.34  0.17 333  81.4     LSQ   
LSQ135048.06-324120.6 207.70024 -32.68904 RRab 0.60813 0.85      55662.08487 20.19  0.14 27   80.5     LSQ   
LSQ135051.51-072014.4 207.71464 -7.33733  RRab 0.59887 0.70      56731.16851 20.22  0.08 48   82.8     G+LSQ 
LSQ135053.39-040053.0 207.72245 -4.01472  RRab 0.60146 0.67      56822.11048 20.37  0.09 95   89.2     LSQ   
LSQ135102.20-033741.7 207.75919 -3.62826  RRab 0.65456 0.77      55983.32246 20.15  0.13 111  80.7     LSQ   
LSQ135124.73-095320.4 207.85304 -9.88900  RRab 0.49758 1.29      57136.18690 20.16  0.13 171  76.1     LSQ   
LSQ135127.02-175147.6 207.86256 -17.86323 RRab 0.59855 0.71      56412.25251 20.24  0.27 333  77.0     LSQ   
LSQ135131.23-182245.0 207.88012 -18.37917 RRc  0.36103 0.39      56714.41148 20.37  0.20 291  86.1     LSQ   
LSQ135141.72-053119.0 207.92382 -5.52195  RRc  0.32772 0.50      57102.33994 20.44  0.08 70   92.6     LSQ   
LSQ135145.21-054737.2 207.93837 -5.79368  RRab 0.61402 0.55      57056.36948 20.43  0.08 46   92.6     LSQ   
LSQ135159.31-181158.7 207.99714 -18.19963 RRab 0.53806 0.80      57082.30784 20.42  0.20 197  84.3     LSQ   
LSQ135200.31-071727.0 208.00128 -7.29083  RRab 0.63667 1.09      55296.27370 20.01  0.08 336  77.1     LSQ   
LSQ135223.37-061121.0 208.09737 -6.18917  RRc  0.34375 0.34      56814.13615 20.36  0.07 118  90.2     LSQ   
LSQ135322.17-075130.3 208.34238 -7.85841  RRab 0.53433 1.11      56741.22316 20.36  0.10 130  86.2     LSQ   
LSQ135415.90-065839.3 208.56625 -6.97757  RRab 0.57259 0.97      57114.20964 20.24  0.08 45   83.2     LSQ   
LSQ135521.56-234227.9 208.83984 -23.70774 RRab 0.70775 0.92      57041.32867 20.20  0.20 242  81.3     LSQ   
LSQ135527.45-070600.5 208.86435 -7.10014  RRab 0.62764 0.49      57414.31994 20.39  0.10 91   90.7     LSQ   
LSQ135544.13-120601.4 208.93388 -12.10039 RRab 0.51187 0.89      56825.07849 20.60  0.20 110  90.9     LSQ   
LSQ135544.48-083914.8 208.93532 -8.65412  RRab 0.66574 0.50      55729.01411 20.30  0.12 196  87.1     LSQ   
LSQ135555.99-065956.6 208.98331 -6.99907  RRab 0.59828 0.63      56006.26547 20.42  0.11 98   90.2     LSQ   
LSQ135613.51-113117.1 209.05628 -11.52142 RRc  0.33837 0.53      55282.28151 20.38  0.15 61   87.6     LSQ   
LSQ135625.16-144141.4 209.10484 -14.69484 RRab 0.56017 0.68      56456.03884 20.35  0.25 194  80.9     LSQ   
LSQ135632.36-215114.8 209.13483 -21.85412 RRab 0.49865 1.06      57084.24168 20.43  0.14 431  85.7     LSQ   
LSQ135641.66-161047.0 209.17359 -16.17971 RRab 0.57903 0.78      57083.32295 20.48  0.22 113  87.6     LSQ   
LSQ135652.56-285352.0 209.21902 -28.89779 RRab 0.56320 0.76      56685.29356 20.42  0.17 197  86.7     LSQ   
LSQ135701.19-080949.2 209.25497 -8.16367  RRab 0.53566 1.18      56372.34202 20.17  0.11 190  78.4     LSQ   
LSQ135706.80-135502.9 209.27835 -13.91747 RRc  0.31264 0.29      57169.10042 20.17  0.25 227  75.1     LSQ   
LSQ135713.08-240327.4 209.30451 -24.05760 RRab 0.55554 0.98      57055.28354 20.47  0.21 240  86.8     LSQ   
LSQ135725.36-274459.7 209.35566 -27.74993 RRab 0.53800 0.91      56783.14246 20.46  0.16 155  89.1     G+LSQ 
LSQ135737.26-223936.2 209.40524 -22.66005 RRc  0.38336 0.44      56125.97182 20.14  0.19 305  78.7     LSQ   
LSQ135737.41-245643.1 209.40590 -24.94530 RRab 0.54054 0.77      57021.14895 20.31  0.20 57   82.0     G+LSQ 
LSQ135908.36-140620.7 209.78482 -14.10576 RRab 0.58821 0.88      56804.99968 20.53  0.25 142  88.7     LSQ   
LSQ135928.62-105911.1 209.86923 -10.98642 RRc  0.35714 0.42      57042.32907 20.64  0.14 160  99.8     LSQ   
LSQ140002.60-075901.1 210.01085 -7.98364  RRab 0.62004 0.64      56459.02500 20.31  0.10 113  87.0     LSQ   
LSQ140008.92-203036.1 210.03718 -20.51003 RRab 0.61494 0.70      55967.33424 20.31  0.18 99   82.4     G+LSQ 
LSQ140016.29-083005.3 210.06787 -8.50146  RRab 0.59199 0.75      57112.20679 20.38  0.09 182  89.0     LSQ   
LSQ140016.80-081911.4 210.07001 -8.31982  RRab 0.62697 1.15      55291.21617 20.24  0.09 27   85.0     LSQ   
LSQ140055.20-233324.2 210.23001 -23.55672 RRab 0.56343 0.91      56789.13782 20.37  0.20 288  83.6     LSQ   
LSQ140056.99-073509.7 210.23747 -7.58604  RRab 0.61276 0.52      56823.09734 20.33  0.10 158  87.9     LSQ   
LSQ140133.19-045146.8 210.38831 -4.86301  RRab 0.72255 0.73      57436.33122 20.07  0.07 156  81.7     LSQ   
LSQ140156.62-263949.4 210.48593 -26.66373 RRab 0.54905 1.04      56697.29693 20.46  0.19 216  86.8     LSQ   
LSQ140213.25-201048.9 210.55522 -20.18025 RRab 0.59005 0.68      56402.29268 20.35  0.19 365  84.3     LSQ   
LSQ140217.05-100436.2 210.57106 -10.07671 RRab 0.62170 1.07      56717.24996 20.14  0.11 109  80.1     LSQ   
LSQ140221.05-173251.1 210.58770 -17.54753 RRc  0.36187 0.37      56785.26351 20.48  0.28 272  87.5     LSQ   
LSQ140243.47-104022.0 210.68111 -10.67277 RRc  0.31934 0.42      56769.17906 20.58  0.14 118  95.8     LSQ   
LSQ140306.20-195649.6 210.77583 -19.94711 RRc  0.39907 0.39      57439.39036 20.47  0.23 190  90.5     LSQ   
LSQ140355.35-194439.2 210.98063 -19.74421 RRab 0.53960 0.79      56754.36587 20.22  0.20 174  77.1     LSQ   
LSQ140356.82-044735.5 210.98675 -4.79321  RRc  0.36490 0.56      55293.31728 20.42  0.07 41   93.6     LSQ   
LSQ140417.83-182807.3 211.07428 -18.46869 RRab 0.57790 0.74      57076.33662 20.51  0.30 232  85.7     LSQ   
LSQ140430.91-112214.9 211.12881 -11.37081 RRab 0.67303 0.48      56420.15593 20.46  0.19 31   91.0     LSQ   
LSQ140457.96-053254.8 211.24151 -5.54855  RRc  0.31091 0.51      57412.36260 20.34  0.07 134  87.8     LSQ   
LSQ140518.83-071331.8 211.32846 -7.22549  RRc  0.37280 0.39      57410.28941 20.33  0.07 155  90.2     LSQ   
LSQ140527.47-071605.1 211.36446 -7.26810  RRc  0.29205 0.42      56755.21454 20.38  0.07 150  88.7     LSQ   
LSQ140605.95-075856.1 211.52477 -7.98226  RRab 0.66976 0.70      56755.21168 20.37  0.09 134  91.8     LSQ   
LSQ140610.95-055720.9 211.54564 -5.95581  RRab 0.67366 0.74      55651.35469 20.11  0.06 172  82.5     LSQ   
LSQ140710.55-215229.7 211.79395 -21.87493 RRc  0.26009 0.42      57459.23540 20.19  0.20 304  75.2     LSQ   
LSQ140711.71-071151.4 211.79879 -7.19760  RRab 0.62983 1.07      55292.32076 20.17  0.07 130  83.1     LSQ   
LSQ140725.93-153741.9 211.85805 -15.62830 RRab 0.60904 0.77      56456.03623 20.54  0.24 120  90.6     LSQ   
LSQ140737.78-112955.6 211.90741 -11.49878 RRab 0.57664 0.80      55293.34606 20.67  0.15 28   98.5     LSQ   
LSQ140842.83-121337.6 212.17844 -12.22711 RRab 0.50956 1.08      56770.20647 20.42  0.18 193  84.2     LSQ   
LSQ140936.06-083140.5 212.40024 -8.52791  RRab 0.60819 0.49      56062.28671 20.23  0.11 144  83.1     LSQ   
LSQ141126.20-111519.4 212.85918 -11.25539 RRab 0.58699 0.78      56805.00674 20.69  0.16 99   99.5     LSQ   
LSQ141217.46-062945.5 213.07274 -6.49598  RRab 0.69008 0.76      55293.32101 20.18  0.08 142  84.7     LSQ   
LSQ141250.04-091520.0 213.20848 -9.25557  RRc  0.28258 0.42      56412.24431 20.41  0.12 165  87.7     LSQ   
LSQ141317.19-060928.7 213.32164 -6.15796  RRc  0.31940 0.59      55311.23860 20.36  0.09 173  88.1     LSQ   
LSQ141340.32-001808.9 213.41799 -0.30247  RRab 0.50871 1.28      55976.38291 20.26  0.12 122  80.6     LSQ   
LSQ141403.01-021114.8 213.51254 -2.18745  RRc  0.34958 0.41      56421.09045 20.36  0.18 98   86.0     LSQ   
LSQ141418.66-182105.9 213.57774 -18.35165 RRab 0.54480 0.74      56716.24742 20.52  0.25 106  87.0     LSQ   
LSQ141449.18-055311.9 213.70491 -5.88664  RRab 0.60733 0.60      57440.30723 20.33  0.09 186  87.9     LSQ   
LSQ141518.29-195304.7 213.82619 -19.88463 RRc  0.34935 0.46      56760.23088 20.41  0.23 238  86.0     LSQ   
LSQ141528.67-002052.5 213.86946 -0.34791  RRab 0.64982 0.35      56759.21770 20.44  0.11 102  92.8     LSQ   
LSQ141539.62-164903.1 213.91508 -16.81752 RRab 0.57707 0.60      57084.27267 20.38  0.30 243  80.5     LSQ   
LSQ141600.66-074613.8 214.00277 -7.77051  RRab 0.51966 1.11      57054.29346 20.53  0.12 112  91.6     LSQ   
LSQ141626.71-013313.6 214.11128 -1.55378  RRab 0.56136 0.83      57156.06401 20.21  0.14 137  79.7     LSQ   
LSQ141723.82-162604.2 214.34923 -16.43450 RRab 0.53296 0.71      57206.51771 20.79  0.27 15   98.7     G+LSQ 
LSQ142202.29-012809.6 215.50954 -1.46933  RRab 0.62267 0.75      55316.25741 20.15  0.12 135  79.9     LSQ   
LSQ142255.49-055255.9 215.73121 -5.88220  RRab 0.55915 0.72      56005.30349 20.19  0.11 151  80.1     LSQ   
LSQ142554.12-052853.6 216.47551 -5.48155  RRab 0.53565 1.13      56420.24039 20.25  0.13 30   81.0     LSQ   
LSQ142723.45-052728.0 216.84769 -5.45778  RRc  0.32820 0.27      55987.35948 20.20  0.13 116  80.9     LSQ   


